iBatch: Saving Ethereum Fees via Secure and Cost-Effective Batching of Smart-Contract Invocations

This paper presents iBatch, a middleware system running on top of an operational Ethereum network to enable secure batching of smart-contract invocations against an untrusted relay server off-chain. iBatch does so at a low overhead by validating the server's batched invocations in smart contracts without additional states. The iBatch mechanism supports a variety of policies, ranging from conservative to aggressive batching, and can be configured adaptively to the current workloads. iBatch automatically rewrites smart contracts to integrate with legacy applications and support large-scale deployment. For cost evaluation, we develop a platform with fast and cost-accurate transaction replaying, build real transaction benchmarks on popular Ethereum applications, and build a functional prototype of iBatch on Ethereum. The evaluation results show that iBatch saves 14.6%-59.1% Gas cost per invocation with a moderate 2-minute delay and 19.06%-31.52% Ether cost per invocation with a delay of 0.26-1.66 blocks.

==> figures/croppdf.sh <==
if [ $# -ne 1 ]; then
    echo "util: to crop pdf"
    echo "example: ./croppdf.sh file_name.pdf"
    exit 1
fi

file_name=$1
echo "pdfcrop, crop pdf"
start=$(date)
pdfcrop --margins '0 20 0 10' --clip $file_name $file_name
end=$(date)
#evince $file_name &
echo -e "from:$start\nto:$end"
./pdftops.sh $file_name


==> figures/imageProcess_general.sh <==
echo "to edit png: shotwell image viewer. !image editting is something commandline is NOT good at"
shotwell *.png

echo "to convert to pdf: open png file in nautilus and \'print to file\' to a pdf"


==> figures/pdftops.sh <==
#!/bin/bash
if [ $# -ne 1 ]; then
    echo "util: to remove boundingbox"
    echo "example: ./pdftops.sh file_name.pdf"
    exit 1
fi

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    pdftops -eps "$1" #$1 is the pdf file to be converted.
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
   pdf2ps  "$1" #$1 is the pdf file to be converted.
  fi
fi



==> tt_sh/clean.sh <==
rm -f *.aux
rm -f *.idx
rm -f *.out
rm -f *.log
rm -f *.dvi
rm -f *.blg
rm -f *.bbl
rm -f *.ps


==> tt_sh/latex.sh <==
#!/usr/bin/env bash

export TEXCONFIG=.:$TEXCONFIG

filename=$(echo $1 | awk 'substr($0,length($0))=="." {print substr($0, 0, length($0) - 1)}')
if [ "$filename" == '' ]; then
    filename=$1
fi
echo "filename=$filename"

config_file=config.properties

target=$(awk -F "=" '/^target=.*/ {print $2}' $config_file)
config_text='\def\TTTARGET'"$target{}"' ' #don't forget the last ' '

style_target=$(awk -F "=" '/^style_target=.*/ {print $2}' $config_file)
config_text="$config_text"'\def\TTSTYLETARGET'"$style_target{}"' ' #don't forget the last ' '

ut=$(awk -F "=" '/^ut=.*/ {print $2}' $config_file)
if [ "$ut" == 'true' ]; then
  config_text="$config_text"'\def\TTUT{} ' #don't forget the last ' '
fi

utbluff=$(awk -F "=" '/^utbluff=.*/ {print $2}' $config_file)
if [ "$utbluff" == 'true' ]; then
  config_text="$config_text"'\def\TTUTBLUFF{} ' #don't forget the last ' '
fi

tome=$(awk -F "=" '/^tome=.*/ {print $2}' $config_file)
if [ "$tome" == 'true' ]; then
  config_text="$config_text"'\def\TTTOME{} '
fi


./tt_sh/clean.sh "$filename"
latex "$config_text\input{$filename}" #initial ' ' is not allowed!
if [ $? -ne 0 ]; then exit; fi 

bibtex "$filename"
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
latex "$config_text\input{$filename}"
if [ $? -ne 0 ]; then exit; fi 
dvips "$filename" -o "$filename".ps
ps2pdf "$filename".ps "$filename".pdf

newfileName=$filename-$(date -v-3d +"%h-%d-%HH")

mv latex.pdf $newfileName.pdf

if [[ "$OSTYPE" == "linux-gnu" ]]; then
    # Ubuntu
    evince $newfileName.pdf &
else 
  if [[ "$OSTYPE" == "darwin"* ]]; then
    # Mac OSX
    open -a Preview $newfileName.pdf &
  fi
fi



==> tt_sh/presubmission_checklist.sh <==
#!/usr/bin/env bash

read -p "To check spell in main.pdf?"

#./tt_sh/spellcheck.sh

read -p "To check gramma in main.pdf?"

#open -b com.adobe.Reader main.pdf &

#cat topic1_sgx_nsf17/pd_v1.tex \
mutool draw -F text main.pdf 2>/dev/null \
| grep --color=auto -E \
    "e\.g\. |i\.e\. \
     |XXX|YYY|ZZZ|requires? to \
     |\?\?|entail? to\
     |[Nn]ote [^t]|can not\
     |most of|are originally\
     |out of the scope\
     |f yes,\
     |non-exist \
     |etc[\s,]|on-going|to develop\
     |two fold|planed|at expenses|[I|i]n the below\
     |\[\?\]|up-bound|ref{\
     |\[\?|\?\]|,\?|\
     |In the end of\
     |in comparison with\
     |Etheruem\
     |EtherBatch\
     |Technical\
     "  

# -> compared to
# -> At the end of

# require to do -> require doing
# note -> note that
# can not -> cannot
# most of -> most
# are originally -> were originally
# two fold -> two-fold
# planed -> planned
# at expenses -> at expense
# In the below -> Below
# dependent to -> dependent on
# etc -> etc.
# entails? to do -> entail doing
# on-going  -> ongoing
# to develop -> to be developed

read -p "To check sentences in section heading are self-contained?"

read -p "To re-read titles of sections and paragraphs: making sense?"




==> tt_sh/spellcheck.sh <==
#!/usr/bin/env bash
if [ $# -ne 0 ]; then
  echo "format: ./tt_sh/spellcheck.sh"
  exit 1
fi

#find all .tex file except ones under sty directory
find . -path "./pasttext" -prune -o -path "./sty" -prune -o -name "*.tex" -print | while read aline; do
  read -p "spellcheck file $aline [Y|n]: " sth < /dev/tty
  if [ ! "$sth" == 'n' ]; then
    aspell -c $aline  < /dev/tty
  fi
done


==> tt_sh/sync_figures.sh <==
cp ../expResults_yibo/latex_expresults/figures/*eps figures

cp -r ../experiments/BNB_replay_Yibo/results/* figures/BNB_yibo

cp ../experiments/0310-BatchSizeTest/*pdf figures/

cp ~/Dropbox/Sync_files/GTCost-batching/*pdf figures/

cp /Users/tristartom/Dropbox/Paper_GTCost/experiments/IDEX_measurement/pyplot/results/*eps figures

mkdir -p figures/EtherDelta
cp /Users/tristartom/Dropbox/Paper_GTCost/experiments/IDEX_measurement/EtherDelta/results/*eps figures/EtherDelta/

cp /Users/tristartom/Dropbox/Paper_GTCost/experiments/IDEX_measurement/IDEX_replay/results/*eps figures/

cp /Users/tristartom/Dropbox/Paper_GTCost/experiments/IDEX_measurement/*pdf figures/

cp /Users/tristartom/Dropbox/Paper_GTCost/experiments/BNB_replay/results/*eps figures
cp /Users/tristartom/Dropbox/Paper_GTCost/experiments/IDEX_measurement/IDEX_call_dist/*pdf figures/

